Distributed Pinching-Antenna Architecture for Communication and Target Positioning

We propose a pinching-antenna system (PASS)-assisted integrated sensing and communication (ISAC) framework for joint downlink communication and target positioning. The dielectric waveguides enable flexible signal radiation through activated pinching antennas (PAs), while the reflected echo signals are collected by a sensing receiver. A unified waveform is adopted to support both data transmission and sensing-echo processing. In particular, a two-stage procedure is developed for target localization using time-sum-of-arrival (TSoA) measurements, where the signal propagation distances are first estimated through de-chirp processing and beat frequency extraction. Then, the target position is obtained based on TSoA measurements using the weighted linear least squares(WLLS) technique. To characterize the fundamental limits of the PASS-assisted ISAC system, a Cram\'er-Rao lower bound (CRB) is derived, which captures the impact of PA activation. Furthermore, the PA activation problem is formulated to jointly optimize the communication spectral efficiency (SE) and sensing performance. To address this, a low-complexity heuristic greedy selection algorithm is proposed to determine the activated PA pattern. Numerical results demonstrate that the proposed scheme outperforms random PA selection, achieving gains of up to 81% improvement in communication SE.

==> plot_K_PEB.m <==
sigma2_s_dB_list = -100:-8:-140;

figure;
hold on;

plot(sigma2_s_dB_list, K5PEB_avg,   '-o', 'LineWidth', 1.8, 'MarkerSize', 7, 'DisplayName', 'K = 5');
plot(sigma2_s_dB_list, K10PEB_avg,  '-s', 'LineWidth', 1.8, 'MarkerSize', 7, 'DisplayName', 'K = 10');
plot(sigma2_s_dB_list, K15_PEB_avg, '-^', 'LineWidth', 1.8, 'MarkerSize', 7, 'DisplayName', 'K = 15');


xlabel(' $\sigma_s^2$ (dB)', 'Interpreter', 'latex');
ylabel('Average PEB (m)', 'Interpreter', 'latex');

legend({'$K=5$', '$K=10$', '$K=15$'}, ...
       'Interpreter', 'latex', ...
       'Location', 'northeast');




set(gca, 'XDir', 'reverse');
set(gcf, 'Color', 'w');
box on;
grid on;
hold off;

h =gca;
set(h, 'FontSize',15,'FontName','Times new roman');

set(gcf,'renderer','Painters')
print -depsc -tiff -r300 -painters K_PEB.eps
